Chook -- A comprehensive suite for generating binary optimization problems with planted solutions

We present Chook, an open-source Python-based tool to generate discrete optimization problems of tunable complexity with a priori known solutions. Chook provides a cross-platform unified environment for solution planting using a number of techniques, such as tile planting, Wishart planting, equation planting, and deceptive cluster loop planting. Chook also incorporates planted solutions for higher-order (beyond quadratic) binary optimization problems. The support for various planting schemes and the tunable hardness allows the user to generate problems with a wide range of complexity on different graph topologies ranging from hypercubic lattices to fully-connected graphs.

==> anc/chook-0.2.0/PKG-INFO <==
Metadata-Version: 2.1
Name: chook
Version: 0.2.0
Summary: A comprehensive suite for generating binary optimization problems with planted solutions
Home-page: UNKNOWN
Author: Dilina Perera, Inimfon Akpabio
Author-email: dilinanp@gmail.com
License: UNKNOWN
Description: # Chook #
        #### Version 0.2.0 (Release date: March 21, 2021) ####
        
        ## License ##
        
        This software is shared under an Apache License (attached). We ask you to
        please cite the paper if you choose to use chook. Thank you. 
        
        ## Description ##
        
        Chook is a comprehensive suite for generating binary optimization problems with planted solutions.
        Chook currently supports the following problem types:
        * Tile planting (2D/3D) 
        * Wishart planting 
        * Deceptive cluster loops (DCL)
        * Equation planting (k-regular k-XORSAT)
        * k-local planting
        
        ## Requirements ##
        
        You will need Python 3.4 or later to run Chook.
        
        ## Installation ##
        
        One can install Chook using the Python package manager [pip](https://pip.pypa.io/en/stable/):
        
        ```
        pip install chook
        ```
        
        Alternatively, Chook can be downloaded from GitHub and can be installed as follows:
        
        ```
        cd <path_to_repo>
        python setup.py install
        ```
        
        ## Usage ## 
        ```
        chook problem_type config_file [-h] [-n num_instances] [-o output_format] [-f file_format] 
        ```
        #### Required arguments ####
        * **problem_type:**
        Choose the type of problems to be generated. Allowed options: {`TP`, `WP`, `DCL`, `XORSAT`, `K_LOCAL`}
            * `TP`      : Tile planting (2D/3D) 
            * `WP`      : Wishart planting 
            * `DCL`     : Deceptive cluster loops (DCL)
            * `XORSAT`  : Equation planting (k-regular k-XORSAT)  
            * `K_LOCAL` : k-local planting
                             
        * **config_file:**
        Configuration file containing problem-type specific parameters. 
        Refer the provided **params.in** file for an example.
        
        #### Optional arguments ####
          * **-n num_instances**  
            The number of problem instances to be generated (default: 10)
          * **-o output_format**  
            Output format: ising/hobo (default: ising)
          * **-f file_format**    
            File format: txt/json (default: txt)
          * **-h, --help**        
            Show this help message and exit
        
        The generated instances will be stored as text/JSON files in a subdirectory within the
        current working directory. The ground state energies will be recorded in a separate text
        file **gs_energies.txt**. For XORSAT problems, **gs_energies.txt** will also contain the
        ground state degeneracies.
        
        
Platform: UNKNOWN
Requires-Python: >=3.4
Description-Content-Type: text/markdown


==> anc/chook-0.2.0/README.md <==
# Chook #
#### Version 0.2.0 (Release date: March 21, 2021) ####

## License ##

This software is shared under an Apache License (attached). We ask you to
please cite the paper if you choose to use chook. Thank you. 

## Description ##

Chook is a comprehensive suite for generating binary optimization problems with planted solutions.
Chook currently supports the following problem types:
* Tile planting (2D/3D) 
* Wishart planting 
* Deceptive cluster loops (DCL)
* Equation planting (k-regular k-XORSAT)
* k-local planting

## Requirements ##

You will need Python 3.4 or later to run Chook.

## Installation ##

One can install Chook using the Python package manager [pip](https://pip.pypa.io/en/stable/):

```
pip install chook
```

Alternatively, Chook can be downloaded from GitHub and can be installed as follows:

```
cd <path_to_repo>
python setup.py install
```

## Usage ## 
```
chook problem_type config_file [-h] [-n num_instances] [-o output_format] [-f file_format] 
```
#### Required arguments ####
* **problem_type:**
Choose the type of problems to be generated. Allowed options: {`TP`, `WP`, `DCL`, `XORSAT`, `K_LOCAL`}
    * `TP`      : Tile planting (2D/3D) 
    * `WP`      : Wishart planting 
    * `DCL`     : Deceptive cluster loops (DCL)
    * `XORSAT`  : Equation planting (k-regular k-XORSAT)  
    * `K_LOCAL` : k-local planting
                     
* **config_file:**
Configuration file containing problem-type specific parameters. 
Refer the provided **params.in** file for an example.

#### Optional arguments ####
  * **-n num_instances**  
    The number of problem instances to be generated (default: 10)
  * **-o output_format**  
    Output format: ising/hobo (default: ising)
  * **-f file_format**    
    File format: txt/json (default: txt)
  * **-h, --help**        
    Show this help message and exit

The generated instances will be stored as text/JSON files in a subdirectory within the
current working directory. The ground state energies will be recorded in a separate text
file **gs_energies.txt**. For XORSAT problems, **gs_energies.txt** will also contain the
ground state degeneracies.



==> anc/chook-0.2.0/chook.egg-info/PKG-INFO <==
Metadata-Version: 2.1
Name: chook
Version: 0.2.0
Summary: A comprehensive suite for generating binary optimization problems with planted solutions
Home-page: UNKNOWN
Author: Dilina Perera, Inimfon Akpabio
Author-email: dilinanp@gmail.com
License: UNKNOWN
Description: # Chook #
        #### Version 0.2.0 (Release date: March 21, 2021) ####
        
        ## License ##
        
        This software is shared under an Apache License (attached). We ask you to
        please cite the paper if you choose to use chook. Thank you. 
        
        ## Description ##
        
        Chook is a comprehensive suite for generating binary optimization problems with planted solutions.
        Chook currently supports the following problem types:
        * Tile planting (2D/3D) 
        * Wishart planting 
        * Deceptive cluster loops (DCL)
        * Equation planting (k-regular k-XORSAT)
        * k-local planting
        
        ## Requirements ##
        
        You will need Python 3.4 or later to run Chook.
        
        ## Installation ##
        
        One can install Chook using the Python package manager [pip](https://pip.pypa.io/en/stable/):
        
        ```
        pip install chook
        ```
        
        Alternatively, Chook can be downloaded from GitHub and can be installed as follows:
        
        ```
        cd <path_to_repo>
        python setup.py install
        ```
        
        ## Usage ## 
        ```
        chook problem_type config_file [-h] [-n num_instances] [-o output_format] [-f file_format] 
        ```
        #### Required arguments ####
        * **problem_type:**
        Choose the type of problems to be generated. Allowed options: {`TP`, `WP`, `DCL`, `XORSAT`, `K_LOCAL`}
            * `TP`      : Tile planting (2D/3D) 
            * `WP`      : Wishart planting 
            * `DCL`     : Deceptive cluster loops (DCL)
            * `XORSAT`  : Equation planting (k-regular k-XORSAT)  
            * `K_LOCAL` : k-local planting
                             
        * **config_file:**
        Configuration file containing problem-type specific parameters. 
        Refer the provided **params.in** file for an example.
        
        #### Optional arguments ####
          * **-n num_instances**  
            The number of problem instances to be generated (default: 10)
          * **-o output_format**  
            Output format: ising/hobo (default: ising)
          * **-f file_format**    
            File format: txt/json (default: txt)
          * **-h, --help**        
            Show this help message and exit
        
        The generated instances will be stored as text/JSON files in a subdirectory within the
        current working directory. The ground state energies will be recorded in a separate text
        file **gs_energies.txt**. For XORSAT problems, **gs_energies.txt** will also contain the
        ground state degeneracies.
        
        
Platform: UNKNOWN
Requires-Python: >=3.4
Description-Content-Type: text/markdown


==> anc/chook-0.2.0/chook.egg-info/SOURCES.txt <==
README.md
params.in
setup.py
chook/__init__.py
chook/__main__.py
chook/file_handler.py
chook/input_handler.py
chook/run_chook.py
chook/spin_utils.py
chook/wrappers.py
chook.egg-info/PKG-INFO
chook.egg-info/SOURCES.txt
chook.egg-info/dependency_links.txt
chook.egg-info/entry_points.txt
chook.egg-info/requires.txt
chook.egg-info/top_level.txt
chook/planters/__init__.py
chook/planters/fcl_generator.py
chook/planters/klocal_generator.py
chook/planters/regular_xorsat.py
chook/planters/tile_planting.py
chook/planters/wishart_planting.py

==> anc/chook-0.2.0/chook.egg-info/dependency_links.txt <==



==> anc/chook-0.2.0/chook.egg-info/entry_points.txt <==
[console_scripts]
chook = chook.__main__:main



==> anc/chook-0.2.0/chook.egg-info/requires.txt <==
scipy
more-itertools


==> anc/chook-0.2.0/chook.egg-info/top_level.txt <==
chook


==> anc/chook-0.2.0/chook/__main__.py <==
from chook import run_chook

def main():
    run_chook.run()
 
if __name__ == '__main__':
    main()



==> anc/chook-0.2.0/chook/file_handler.py <==
import numpy as np
import os
import sys
import csv
import json
import sys

class NumpyToJsonEncoder(json.JSONEncoder):
    def default(self, obj):
        if isinstance(obj, np.integer):
            return int(obj)
        elif isinstance(obj, np.floating):
            return float(obj)
        elif isinstance(obj, np.ndarray):
            return obj.tolist()
        else:
            return super(NumpyToJsonEncoder, self).default(obj)


def create_dir(params):

    if  params['problem_type'] == 'TP':

        if params['TP']['dimension'] == 2:
            dir_name = 'tile_planting_{}D_L_{}_p1_{}_p2_{}_p3_{}'.format( params['TP']['dimension'], params['TP']['length'], params['TP']['tile_params'][0], \
                                                                            params['TP']['tile_params'][1], params['TP']['tile_params'][2] )
        else:
            dir_name = 'tile_planting_{}D_L_{}_p2FP_{}_p4FP_{}'.format( params['TP']['dimension'], params['TP']['length'], params['TP']['tile_params'][0], \
                                                                        params['TP']['tile_params'][1] )

    elif  params['problem_type'] == 'WP':
        dir_name = 'wishart_planting_N_{}_alpha_{:.2f}'.format( params['WP']['length'], params['WP']['alpha'] )

    elif  params['problem_type'] == 'DCL':
        dir_name = 'dcl_Lx_{}_Ly_{}_alpha_{:.2f}_R_{}_lambda_{}'.format( params['DCL']['Lx'], params['DCL']['Ly'], params['DCL']['alpha'], params['DCL']['R'], \
                                                                        params['DCL']['lambda'] )

    elif params['problem_type'] == 'XORSAT':
        dir_name = 'regular_xorsat_k_{}_N_{}'.format( params['XORSAT']['k'], params['XORSAT']['N'])

    elif params['problem_type'] == 'K_LOCAL':
        dir_name = 'combined_{}_local_N_{}'.format( params['K_LOCAL']['k'], params['K_LOCAL']['total_spins'] )
    else:
        print('An unexpected error occurred.')
        sys.exit()

    if not os.path.exists(dir_name):
        os.makedirs(dir_name)

    return dir_name



def write_instance(dir_name, file_name, bonds, params):

    if params['file_format'] == 'txt': 
        write_text_file(os.path.join(dir_name, file_name), bonds)
    else:
        # Write output in json format

        output_format = 'hobo' if params['convert_to_hobo'] else 'ising'

        output = { "problem": {"type": output_format, "terms": []} }
        
        for coupler in bonds:
            output['problem']['terms'].append( {"w":coupler[-1], "ids":coupler[:-1] } )
        
        json_output = json.dumps(output, cls=NumpyToJsonEncoder)

        with open(os.path.join(dir_name, file_name), "w") as the_file:
            the_file.write(json_output)



def write_gs_info(dir_name, gs_info):

    write_text_file(os.path.join(dir_name, 'gs_energies.txt'), gs_info)



def write_text_file(path_to_file, records):

    with open(path_to_file, "w") as the_file:
        csv.register_dialect("custom", delimiter="\t", skipinitialspace=True)
        writer = csv.writer(the_file, dialect="custom")

        for row in records:
            writer.writerow(['{:.7e}'.format(entry) if isinstance(entry, float) else entry for entry in row])



==> anc/chook-0.2.0/chook/input_handler.py <==
import argparse
import configparser
import sys
import numpy as np
from collections import Counter

def positive_int(value):
    ivalue = int(value)

    if ivalue <= 0:
        raise argparse.ArgumentTypeError("invalid positive_int value: %s" % value)

    return ivalue


def parse_comm_line_params():
    
    parser = argparse.ArgumentParser(description='**************************************** CHOOK ****************************************\nA comprehensive suite for generating binary optimization problems with planted solutions', \
            epilog="The generated instances will be stored as text/JSON files in a subdirectory within the\n"
                   "current working directory. The ground state energies will be recorded in a separate text\n" 
                   "file 'gs_energies.txt'. For XORSAT problems, 'gs_energies.txt' will also contain the\n"
                   "ground state degeneracies.\n"
                   " ", \
            formatter_class=argparse.RawTextHelpFormatter)

    parser.add_argument("problem_type", choices=['TP', 'WP', 'DCL', 'XORSAT', 'K_LOCAL'], metavar="problem_type", type=str.upper, 
                                help="Choose a problem type from the following options: \n"
                                     "  TP      : Tile planting \n"
                                     "  WP      : Wishart planting \n"
                                     "  DCL     : Deceptive cluster loops (DCL) \n"
                                     "  XORSAT  : Equation planting (k-regular k-XORSAT)\n"
                                     "  K_LOCAL : k-local planting \n"
                                     " ")

    parser.add_argument("config_file", help="Configuration file containing problem-type-specific parameters")

    parser.add_argument("-n", help="The number of problem instances to be generated (default: 10)", type=positive_int, dest="no_of_instances", metavar="num_instances", default=10)
    parser.add_argument("-o", help="Output format: ising/hobo (default: ising)", dest="output_format", metavar="output_format", 
                            choices=["ising", "hobo"], default="ising", type=str.lower)
    parser.add_argument("-f", help="File format: txt/json (default: txt)", dest="file_format", metavar="file_format", 
                            choices=["txt", "json"], default="txt", type=str.lower)


    args = parser.parse_args()


    params = {}

    params['num_instances']  = args.no_of_instances
    params['problem_type']  = args.problem_type.upper()
    params['config_file'] = args.config_file
    params['file_format'] = args.file_format 

    if args.output_format=='hobo':
        params['convert_to_hobo'] = True 
    else:
        params['convert_to_hobo'] = False

    return params



def read_config_file(params):

    config = configparser.ConfigParser()

    err_msg = '\nThe following error(s) occurred while parsing the configuration file {} :\n\n'.format(params['config_file'])

    try:
        with open(params['config_file']) as f:
            config.read_file(f)
    except IOError:
        print('\nUnable to read configuration file {} \n'.format(params['config_file']))
        sys.exit()
    except:
        err_msg += 'Invalid configuration file format for problem_type {}.\n'.format(params['problem_type']) 
        err_msg += 'Parameter initialization should be followed by the section header [{}].\n'.format(params['problem_type'])
        print(err_msg)
        sys.exit()

    # Begin parsing the configuration file

    # First, check if the section header exists

    try:
        if not config.has_section(params['problem_type']):
            raise KeyError
    except:
        err_msg += 'Invalid configuration file format for problem_type {}.\n'.format(params['problem_type']) 
        err_msg += 'Parameter initialization should be followed by the section header [{}].\n'.format(params['problem_type'])
        print(err_msg)
        sys.exit() 
            

    err_occurred = False

    params[ params['problem_type'] ] = {}


    if params['problem_type'] == 'TP':

        params['TP']['dimension'] = None

        try:
            params['TP']['dimension'] = int(config['TP']['dimension'])
            
            if ( params['TP']['dimension'] not in [2, 3]):
                raise ValueError
        except ValueError:
            err_msg += 'Invalid value for [TP]->dimension.\n' 
            err_msg += 'Only 2 and 3 dimensions are allowed.\n\n'
            err_occurred = True 
        except:
            err_msg += 'Unable to read required parameter [TP]->dimension.\n\n'
            err_occurred = True
        
        try:
            params['TP']['length'] = int(config['TP']['L'])
            
            if params['TP']['length']%2 != 0 or params['TP']['length']<4:
                raise ValueError
        except ValueError:
            err_msg += 'Invalid value for [TP]->L.\n'
            err_msg += 'Only even numbers greater than 2 are allowed.\n\n'
            err_occurred = True
        except:
            err_msg += 'Unable to read required parameter [TP]->dimension.\n\n'
            err_occurred = True
       

        if params['TP']['dimension'] == 2:
            try:
                params['TP']['tile_params'] = np.array([float(config['TP']['p1']), float(config['TP']['p2']), float(config['TP']['p3'])])

                if not ((params['TP']['tile_params'] >= 0.0).all() and (params['TP']['tile_params'] <= 1.0).all()):
                    raise ValueError
            
                if params['TP']['tile_params'].sum() > 1.0:
                    raise ValueError  
            except ValueError:
                err_msg += 'Invalid values for [TP]->p1, p2, and p3.\n'
                err_msg += 'Applicable conditions:  0 <= p1, p2, p3 <= 1  &  p1 + p2 + p3 <= 1.0 \n\n'
                err_occurred = True
            except:
                err_msg += 'Unable to read required parameter [TP]->p1, p2, and p3.\n\n'
                err_occurred = True


        if params['TP']['dimension'] == 3:
            try:
                params['TP']['tile_params'] = np.array([float(config['TP']['pF22']), float(config['TP']['pF42'])])

                if not ((params['TP']['tile_params'] >= 0.0).all() and (params['TP']['tile_params'] <= 1.0).all()):
                    raise ValueError
            
                if params['TP']['tile_params'].sum() > 1.0:
                    raise ValueError  
            except ValueError:
                err_msg += 'Invalid values for [TP]->pF22 and pF42.\n'
                err_msg += 'Applicable conditions:  0 <= pF22, pF42 <= 1  &  pF22 + pF42 <= 1.0 \n\n'
                err_occurred = True
            except:
                err_msg += 'Unable to read required parameter [TP]->pF22 and pF42.\n\n'
                err_occurred = True


		# Apply guage transform?
        try:
            if not config['TP']['gauge_transform']:
                raise KeyError

            params['TP']['gauge_transform'] = config['TP'].getboolean('gauge_transform')
        except ValueError:
            err_msg += 'Invalid response for [TP]->gauge_transform.\n'
            err_msg += 'Valid responses: yes/no \n\n' 
            err_occurred = True
        except:
            err_msg += 'Unable to read required parameter [TP]->gauge_transform.\n\n'
            err_occurred = True
		
        
    elif params['problem_type'] == 'WP':
        try:
            params['WP']['length'] = int(config['WP']['N'])
            
            if params['WP']['length'] <= 2:
                raise ValueError
        except ValueError:
            err_msg += 'Invalid value for [WP]->N.\n'
            err_msg += 'Must be an integer greater than 2.\n\n'
            err_occurred = True 
        except:
            err_msg += 'Unable to read required parameter [WP]->N.\n\n'
            err_occurred = True
       
        
        try:    
            params['WP']['alpha'] = float(config['WP']['alpha'])

            if not (params['WP']['alpha'] > 0):
                raise ValueError
        except ValueError:
            err_msg += 'Invalid value for [WP]->alpha.\n'
            err_msg += 'Applicable conditions: alpha > 0.0\n\n'
            err_occurred = True
        except:
            err_msg += 'Unable to read required parameter [WP]->alpha.\n\n'
            err_occurred = True


		# Discretize couplers?
        try:
            if not config['WP']['discretize_couplers']:
                raise KeyError

            params['WP']['discretize_couplers'] = config['WP'].getboolean('discretize_couplers')
        except ValueError:
            err_msg += 'Invalid response for [WP]->discretize_couplers.\n'
            err_msg += 'Valid responses: yes/no \n\n'
            err_occurred = True
        except:
            err_msg += 'Unable to read required parameter [WP]->discretize_couplers.\n\n'
            err_occurred = True


		# Apply guage transform?
        try:
            if not config['WP']['gauge_transform']:
                raise KeyError

            params['WP']['gauge_transform'] = config['WP'].getboolean('gauge_transform')
        except ValueError:
            err_msg += 'Invalid response for [WP]->gauge_transform.\n'
            err_msg += 'Valid responses: yes/no \n\n'
            err_occurred = True
        except:
            err_msg += 'Unable to read required parameter [WP]->gauge_transform.\n\n'
            err_occurred = True
        

        if not err_occurred:
            N = params['WP']['length']
            alpha_provided = params['WP']['alpha']
            M = int( round(alpha_provided*N) )

            if M == 0:
                M = 1
            
            alpha_actual = M/N 

            params['WP']['alpha'] = alpha_actual
            params['WP']['M'] = M
            
            print('\n[WP]->alpha :')
            print('Provided value = {}'.format(alpha_provided))
            print('Used value     = {:.3f}'.format(alpha_actual))

            percent_diff = abs((alpha_provided-alpha_actual))/alpha_provided*100.0

            if percent_diff > 10:
                print('Warning: Note that the difference between provided and used values differs by more than 10%')


    elif params['problem_type'] == 'DCL':

        try: 
            params['DCL']['Lx'] = int(config['DCL']['Lx'])

            if params['DCL']['Lx']<1 or params['DCL']['Lx']>16:
                raise ValueError
        except ValueError:
            err_msg += 'Invalid value for [DCL]->Lx.\n'
            err_msg += 'Must be an integer in the range [1, 16].\n\n'
            err_occurred = True
        except:
            err_msg += 'Unable to read required parameter [DCL]->Lx.\n\n'
            err_occurred = True

        try: 
            params['DCL']['Ly'] = int(config['DCL']['Ly'])

            if params['DCL']['Ly']<1 or params['DCL']['Ly']>16:
                raise ValueError
        except ValueError:
            err_msg += 'Invalid value for [DCL]->Ly.\n'
            err_msg += 'Must be an integer in the range [1, 16].\n\n'
            err_occurred = True
        except:
            err_msg += 'Unable to read required parameter [DCL]->Ly.\n\n'
            err_occurred = True


        try:    
            params['DCL']['alpha'] = float(config['DCL']['alpha'])

            if not (params['DCL']['alpha'] > 0):
                raise ValueError
        except ValueError:
            err_msg += 'Invalid value for [DCL]->alpha.\n'
            err_msg += 'Applicable conditions: alpha > 0.0\n\n'
            err_occurred = True
        except:
            err_msg += 'Unable to read required parameter [DCL]->alpha.\n\n'
            err_occurred = True


        try: 
            params['DCL']['R'] = int(config['DCL']['R'])

            if params['DCL']['R']<1:
                raise ValueError
        except ValueError:
            err_msg += 'Invalid value for [DCL]->R.\n'
            err_msg += 'Must be an integer greater than zero.\n\n'
            err_occurred = True
        except:
            err_msg += 'Unable to read required parameter [DCL]->R.\n\n'
            err_occurred = True


        try:    
            temp_lambda = float(config['DCL']['lambda'])

            params['DCL']['lambda'] = int(temp_lambda) if temp_lambda.is_integer() else temp_lambda

            if params['DCL']['lambda'] < 1:
                raise ValueError
        except ValueError:
            err_msg += 'Invalid value for [DCL]->lambda.\n'
            err_msg += 'Applicable conditions: lambda >= 1.0\n\n'
            err_occurred = True
        except:
            err_msg += 'Unable to read required parameter [DCL]->lambda.\n\n'
            err_occurred = True

        
        if not err_occurred:
            N = params['DCL']['Lx']*params['DCL']['Ly']

            alpha_provided = params['DCL']['alpha']

            M = int( round(alpha_provided*N) )

            if M == 0:
                M = 1
            
            alpha_actual = M/N 

            params['DCL']['alpha'] = alpha_actual
            params['DCL']['M'] = M
            
            print('\n[DCL]->alpha :')
            print('Provided value = {}'.format(alpha_provided))
            print('Used value     = {:.3f}'.format(alpha_actual))

            percent_diff = abs((alpha_provided-alpha_actual))/alpha_provided*100.0

            if percent_diff > 10:
                print('Warning: Note that the difference between provided and used values differs by more than 10%')


    elif params['problem_type'] == 'XORSAT':
        params['XORSAT']['k'] = None

        try:
            params['XORSAT']['k'] = int(config['XORSAT']['k'])
            
            if params['XORSAT']['k']<=1:
                raise ValueError
        except ValueError:
            err_msg += 'Invalid value for [XORSAT]]->k.\n'
            err_msg += 'Must be an integer greater than 1.\n\n'
            err_occurred = True
        except:
            err_msg += 'Unable to read required parameter [XORSAT]->k.\n\n'
            err_occurred = True

        try:
            params['XORSAT']['N'] = int(config['XORSAT']['N'])
           
            if params['XORSAT']['k'] is not None: 
                if params['XORSAT']['N'] < params['XORSAT']['k']:
                    raise ValueError
        except ValueError:
            err_msg += 'Invalid value for [XORSAT]->N.\n'
            err_msg += 'Should be an integer greater than or equal to [XORSAT]->k.\n\n'
            err_occurred = True 
        except:
            err_msg += 'Unable to read required parameter [XORSAT]->N.\n\n'
            err_occurred = True
     

    elif params['problem_type'] == 'K_LOCAL':

        try:
            params['K_LOCAL']['k'] = int(config['K_LOCAL']['k_max'])
            
            if params['K_LOCAL']['k']<=2:
                raise ValueError
        except ValueError:
            err_msg += 'Invalid value for [K_LOCAL]]->k_max.\n'
            err_msg += 'Must be an integer greater than 2.\n\n'
            err_occurred = True
        except:
            err_msg += 'Unable to read required parameter [K_LOCAL]->k_max.\n\n'
            err_occurred = True
 

        if not err_occurred:
            required_2_local_subprobs = params['K_LOCAL']['k'] // 2 
            required_1_local_subprobs = params['K_LOCAL']['k'] % 2

            try:
                params['K_LOCAL']['subproblem_list'] = [val.strip() for val in config['K_LOCAL']['subproblem_id_list'].split(',')]

                if len(params['K_LOCAL']['subproblem_list']) < (params['K_LOCAL']['k']+1)//2:
                    raise ValueError

                params['K_LOCAL']['subproblem_list'] = params['K_LOCAL']['subproblem_list'][:(params['K_LOCAL']['k']+1)//2]
            except ValueError:
                err_msg += 'Invalid values for [K_LOCAL]->subproblem_id_list.\n'
                err_msg += 'For k_max = {}, provide {} subproblem identifiers separated by commas.\n'.format(params['K_LOCAL']['k'], (params['K_LOCAL']['k']+1)//2)
                err_msg += '{} subproblems should be 2-local, and {} subproblems should be 1-local.\n\n'.format(required_2_local_subprobs, required_1_local_subprobs)

                err_occurred = True
            except:
                err_msg += 'Unable to read required parameter [K_LOCAL]->subproblem_id_list.\n\n'
                err_occurred = True


        if not err_occurred:
            for pId in params['K_LOCAL']['subproblem_list']:
                try:
                    if not config[pId]:
                        raise KeyError
                except:
                    err_msg += 'Missing subproblem specification in [K_LOCAL] for the subproblem identifier {}.\n\n'.format(pId)
                    err_occurred = True 


        # Check subproblem types

        if not err_occurred:
            params['K_LOCAL']['subproblem_ids']   = list( Counter(params['K_LOCAL']['subproblem_list']).keys() )
            params['K_LOCAL']['subproblem_count'] = list( Counter(params['K_LOCAL']['subproblem_list']).values() )

            params['K_LOCAL']['subproblem_types'] = []

            for pId in params['K_LOCAL']['subproblem_ids']:
                try:
                    params['K_LOCAL']['subproblem_types'].append( config[pId]['subproblem_type'].upper() )        

                    if not ( config[pId]['subproblem_type'] in ['TP', 'WP', 'RF'] ):
                        raise ValueError
                except ValueError:
                    err_msg += 'Invalid value for [{}]->subproblem_type.\n'.format(pId)
                    err_msg += 'Acceptable values: RF, TP, WP \n\n'
                    err_occurred = True 
                except:
                    err_msg += 'Unable to read required parameter [{}]->subproblem_type.\n\n'.format(pId)
                    err_occurred = True


        if not err_occurred:
            subproblem_localities = [ 1 if sub_type=='RF' else 2 for sub_type in params['K_LOCAL']['subproblem_types'] ]

            if np.sum(np.array(subproblem_localities)*np.array(params['K_LOCAL']['subproblem_count'])) != params['K_LOCAL']['k']:
                err_msg += 'Invalid subproblem specifications in [K_LOCAL].\n'
                err_msg += 'For k_max = {}, {} subproblems should be 2-local, and {} subproblems should be 1-local.\n\n'.format(params['K_LOCAL']['k'], required_2_local_subprobs, required_1_local_subprobs)
                err_occurred = True

        if not err_occurred:
            params['K_LOCAL']['subproblem_params'] = []

            params['K_LOCAL']['total_spins'] = 0

            system_sizes = []

            for subproblem_id, subproblem_type, subproblem_count in zip(params['K_LOCAL']['subproblem_ids'], params['K_LOCAL']['subproblem_types'], params['K_LOCAL']['subproblem_count']):
                subproblem_params = {}

                if subproblem_type == 'RF':

                    try:
                        subproblem_params['N'] = int(config[subproblem_id]['N'])
                        
                        if (subproblem_params['N'] < 1):
                            raise ValueError
                    except ValueError:
                        err_msg += 'Invalid value for [{}]->N.\n'.format(subproblem_id)
                        err_msg += 'Must be a positive integer.\n\n'
                        err_occurred = True 
                    except:
                        err_msg += 'Unable to read required parameter [{}]->N.\n\n'.format(subproblem_id)
                        err_occurred = True
            
                    if not err_occurred:
                        system_sizes.append(subproblem_params['N'])
                    
                elif subproblem_type == 'TP':
                    
                    subproblem_params['dimension'] = None

                    try:
                        subproblem_params['dimension'] = int(config[subproblem_id]['dimension'])
                        
                        if ( subproblem_params['dimension'] not in [2, 3]):
                            raise ValueError
                    except ValueError:
                        err_msg += 'Invalid value for [{}]->dimension.\n'.format(subproblem_id)
                        err_msg += 'Only 2 and 3 dimensions are allowed.\n\n'
                        err_occurred = True 
                    except:
                        err_msg += 'Unable to read required parameter [{}]->dimension.\n\n'.format(subproblem_id)
                        err_occurred = True
                    
                    try:
                        subproblem_params['length'] = int(config[subproblem_id]['L'])
                        
                        if subproblem_params['length']%2 != 0 or subproblem_params['length']<4:
                            raise ValueError
                    except ValueError:
                        err_msg += 'Invalid value for [{}]->L.\n'.format(subproblem_id)
                        err_msg += 'Only even numbers greater than 2 are allowed.\n\n'
                        err_occurred = True
                    except:
                        err_msg += 'Unable to read required parameter [{}]->length.\n\n'.format(subproblem_id)
                        err_occurred = True

                    if subproblem_params['dimension'] is not None:
                        if subproblem_params['dimension'] == 2:
                            try:
                                subproblem_params['tile_params'] = np.array([float(config[subproblem_id]['p1']), float(config[subproblem_id]['p2']), float(config[subproblem_id]['p3'])])

                                if not ((subproblem_params['tile_params'] >= 0.0).all() and (subproblem_params['tile_params'] <= 1.0).all()):
                                    raise ValueError
                            
                                if subproblem_params['tile_params'].sum() > 1.0:
                                    raise ValueError  
                            except ValueError:
                                err_msg += 'Invalid values for [{}]->p1, p2, and p3.\n'.format(subproblem_id)
                                err_msg += 'Applicable conditions:  0 <= p1, p2, p3 <= 1  &  p1 + p2 + p3 <= 1.0 \n\n'
                                err_occurred = True
                            except:
                                err_msg += 'Unable to read required parameter [{}]->p1, p2, and p3.\n\n'.format(subproblem_id)
                                err_occurred = True


                        if subproblem_params['dimension'] == 3:
                            try:
                                subproblem_params['tile_params'] = np.array([float(config[subproblem_id]['pF22']), float(config[subproblem_id]['pF42'])])

                                if not ((subproblem_params['tile_params'] >= 0.0).all() and (subproblem_params['tile_params'] <= 1.0).all()):
                                    raise ValueError
                            
                                if subproblem_params['tile_params'].sum() > 1.0:
                                    raise ValueError  
                            except ValueError:
                                err_msg += 'Invalid values for [{}]->pF22 and pF42.\n'.format(subproblem_id)
                                err_msg += 'Applicable conditions:  0 <= pF22, pF42 <= 1  &  pF22 + pF42 <= 1.0 \n\n'
                                err_occurred = True
                            except:
                                err_msg += 'Unable to read required parameter [{}]->pF22 and pF42.\n\n'.format(subproblem_id)
                                err_occurred = True

                    try:
                        if not config[subproblem_id]['gauge_transform']:
                            raise KeyError

                        subproblem_params['gauge_transform'] = config[subproblem_id].getboolean('gauge_transform')

                    except ValueError:
                        err_msg += 'Invalid response for [{}]->gauge_transform.\n'.format(subproblem_id) 
                        err_msg += 'Valid responses: yes/no \n\n'
                        err_occurred = True
                    except:
                        err_msg += 'Unable to read required parameter [{}]->gauge_transform.\n\n'.format(subproblem_id)
                        err_occurred = True

                    if not err_occurred:
                        system_sizes.append(subproblem_params['length']**subproblem_params['dimension'])
                    

                elif subproblem_type == 'WP':

                    try:
                        subproblem_params['length'] = int(config[subproblem_id]['N'])
                        
                        if subproblem_params['length'] <= 2:
                            raise ValueError
                    except ValueError:
                        err_msg += 'Invalid value for [{}]->N.\n'.format(subproblem_id)
                        err_msg += 'Must be an integer greater than 2.\n\n'
                        err_occurred = True 
                    except:
                        err_msg += 'Unable to read required parameter [{}]->N.\n\n'.format(subproblem_id)
                        err_occurred = True
                   
                    
                    try:    
                        subproblem_params['alpha'] = float(config[subproblem_id]['alpha'])

                        if not (subproblem_params['alpha'] > 0):
                            raise ValueError
                    except ValueError:
                        err_msg += 'Invalid value for [{}]->alpha.\n'.format(subproblem_id)
                        err_msg += 'Applicable conditions: alpha > 0.0\n\n'
                        err_occurred = True
                    except:
                        err_msg += 'Unable to read required parameter [{}]->alpha.\n\n'.format(subproblem_id)
                        err_occurred = True


                    # Discretize couplers?
                    try:
                        if not config[subproblem_id]['discretize_couplers']:
                            raise KeyError

                        subproblem_params['discretize_couplers'] = config[subproblem_id].getboolean('discretize_couplers')
                    except ValueError:
                        err_msg += 'Invalid response for [{}]->discretize_couplers.\n'.format(subproblem_id)
                        err_msg += 'Valid responses: yes/no \n\n'
                        err_occurred = True
                    except:
                        err_msg += 'Unable to read required parameter [{}]->discretize_couplers.\n\n'.format(subproblem_id)
                        err_occurred = True


                    # Apply guage transform?
                    try:
                        if not config[subproblem_id]['gauge_transform']:
                            raise KeyError

                        subproblem_params['gauge_transform'] = config[subproblem_id].getboolean('gauge_transform')
                    except ValueError:
                        err_msg += 'Invalid response for [{}]->gauge_transform.\n'.format(subproblem_id)
                        err_msg += 'Valid responses: yes/no \n\n'
                        err_occurred = True
                    except:
                        err_msg += 'Unable to read required parameter [{}]->gauge_transform.\n\n'.format(subproblem_id)
                        err_occurred = True
                    

                    if not err_occurred:
                        N = subproblem_params['length']
                        alpha_provided = subproblem_params['alpha']
                        M = int( round(alpha_provided*N) )

                        if M == 0:
                            M = 1
                        
                        alpha_actual = M/N 

                        subproblem_params['alpha'] = alpha_actual
                        subproblem_params['M'] = M
                        
                        print('\n[{}]->alpha :'.format(subproblem_id))
                        print('Provided value = {}'.format(alpha_provided))
                        print('Used value     = {:.3f}'.format(alpha_actual))

                        percent_diff = abs((alpha_provided-alpha_actual))/alpha_provided*100.0

                        if percent_diff > 10:
                            print('Warning: Note that the difference between provided and used values differs by more than 10%')

                    if not err_occurred:
                        system_sizes.append(subproblem_params['length'])

                if not err_occurred:
                    params['K_LOCAL']['subproblem_params'].append(subproblem_params)


        if not err_occurred:
            params['K_LOCAL']['total_spins'] = max(system_sizes)


    else: # Invalid problem type
        print('An unexpected error occurred.')
        sys.exit()


    if err_occurred:
        print(err_msg)
        sys.exit()


    return params



def read_input():
    params = parse_comm_line_params()

    read_config_file(params)

    return params


==> anc/chook-0.2.0/chook/planters/fcl_generator.py <==
class lattice(dict):
    
    def __init__(self, Lx, Ly):
        
        # Get neighbors given a point in the lattice
        def get_nn(x, y):
                
            # Define module
            mod = lambda x,y: (x % Lx, y % Ly)
            
            # Get neighbors
            nn = []
            
            if 0<=(x-1)<Lx: nn.append(mod(x-1, y  )) 
            if 0<=(y-1)<Lx: nn.append(mod(x  , y-1)) 
            if 0<=(x+1)<Lx: nn.append(mod(x+1, y  )) 
            if 0<=(y+1)<Lx: nn.append(mod(x  , y+1)) 
            
            return nn
        
        self.Lx = Lx
        self.Ly = Ly    
        super().__init__({(x,y) : get_nn(x,y) for x in range(Lx) for y in range(Lx)})
    
    # Get a random loop in the lattice
    def get_loop(self, min_size=None, max_size=None, max_attempts=100000):
        
        def gen_loop():
    
            from random import randint, choice
            
            # Loop
            loop = [(randint(0, self.Lx-1), randint(0, self.Ly-1))]
            loop.append(choice(self[loop[-1]]))
            
            # Set of visited positions
            s = set(loop)
            
            while True:
                loop.append(choice([x for x in self[loop[-1]] if x != loop[-2]]))
                if loop[-1] in s: break
                s.add(loop[-1])
            
            return loop
        
        def prune_loop(loop):
            return loop[list(filter(lambda x: x[1] == loop[-1], enumerate(loop)))[0][0]:]
        
        ok = False
        for _ in range(max_attempts):
            loop = prune_loop(gen_loop())
            if (min_size == None or len(loop)-1 >= min_size) and (max_size == None or len(loop)-1 <= max_size): 
                ok = True
                break
                    
        if not ok: raise Exception('Too many attempts.')
                
        return loop
    
# Generate an FCL Ising problem
def gen_fcl_ising(lattice, num_loops, min_size_loop=None, max_size_loop=None, min_rho=None, max_rho=None, max_attempts=100000):
    
    def add_loop(ising):
        
        from random import randint, choice
        get_coupling = lambda i: tuple(sorted((loop[i], loop[i+1])))
        
        ok = False
        for _ in range(max_attempts):
            temp = dict(ising)
            loop = lattice.get_loop(min_size_loop, max_size_loop, max_attempts)
            
            for i in range(len(loop)-1):
                idx = get_coupling(i)
                if idx in temp: temp[idx] -= 1
                else:           temp[idx] = -1
                    
            temp[get_coupling(randint(0, len(loop)-2))] += 2
            
            limits = True
            for i in range(len(loop)-1):
                idx = get_coupling(i)
                if (min_rho != None and temp[idx] < min_rho) or (max_rho != None and temp[idx] > max_rho):
                    limits = False
                    break
                        
            if limits:
                ok = True
                break
            
        if not ok: raise Exception('Too many attempts.')
        
        return temp
    
    ising = {}
    for _ in range(num_loops): ising = add_loop(ising)
        
    # Remove zero terms
    ising = {x:y for x,y in ising.items() if y != 0}
        
    return ising

# Get Chimera Hamiltonian given Ising
def get_dcl_chimera(ising, lambda_par, Mx=16, My=16, KK=4):
    
    from more_itertools import flatten
    
    Lx = max(x for x,y in flatten(ising.keys())) + 1
    Ly = max(y for x,y in flatten(ising.keys())) + 1
    
    if min(x for x,y in flatten(ising.keys())) < 0 or min(y for x,y in flatten(ising.keys())) < 0:
        raise Exception("Error.")
            
    if Lx > Mx or Ly > My:
        raise Exception("Too large problem.")
            
    chimera = {}
    
    index = lambda x,y,k,l: 2*KK*My*x + 2*KK*y + KK*l + k
    coupling = lambda x,y: tuple(sorted((x,y)))
    
    # Generate intra-cell couplings
    for x in range(Lx):
        for y in range(Ly):
            for k1 in range(KK):
                for k2 in range(KK):
                    chimera[coupling(index(x,y,k1,0), index(x,y,k2,1))] = -1
    
    # Generate inter-cell couplings
    for w,J in ising.items():
        ax, ay = w[0]
        bx, by = w[1]
        
        for k in range(KK):
            if ax == bx:
                chimera[coupling(index(ax,ay,k,1), index(bx,by,k,1))] = J * lambda_par
            elif ay == by:
                chimera[coupling(index(ax,ay,k,0), index(bx,by,k,0))] = J * lambda_par
            else:
                raise Exception("Error.")
    
    return sorted([(*w, J) for w,J in chimera.items()])



==> anc/chook-0.2.0/chook/planters/klocal_generator.py <==
import numpy as np


def one_local_problem(N, convert_to_qubo=False):
    arr = [-1, 1]

    indices = np.random.choice(2, N)
    h = np.array([arr[i] for i in indices], dtype=int)

    E0 = -N

    if convert_to_qubo:
        c = -2*h
        E0 -= np.sum(h)

        bonds = list(zip(np.arange(N), c))
    else:
        bonds = list(zip(np.arange(N), h))

    return bonds, E0


class Problem:
    def __init__(self, bonds, num_spins, gs_energy, in_hobo_format=False):
        self.bonds = bonds
        self.num_spins = num_spins
        self.gs_energy = gs_energy 
        self.in_hobo_format = in_hobo_format

    def combine(self, prob):
        self.bonds.append( (-self.gs_energy, ) )
        prob.bonds.append( (-prob.gs_energy, ) )

        E = 0
        indices_list = []
        weights_list = []

        for bond1 in self.bonds:
            for bond2 in prob.bonds:
                weight = bond1[-1]*bond2[-1]
                indices = self.get_nonvanishing_spin_indices(bond1, bond2)
        
                if indices:
                    if indices in indices_list:
                        weights_list[indices_list.index(indices)] += weight
                    else:
                        indices_list.append(indices)
                        weights_list.append(weight)
                else:
                    E -= weight

        H = []

        for indices, weight in zip(indices_list, weights_list):
            if abs(weight) > 1.0e-10:
                H.append(tuple(indices) + (weight,))
                
        N = max(self.num_spins, prob.num_spins)


        return Problem(H, N, E, self.in_hobo_format)

    def get_nonvanishing_spin_indices(self, bond1, bond2):
        temp_indices = bond1[:-1]+bond2[:-1]
        
        if self.in_hobo_format:
            return list(set(temp_indices))
        else:
            existing_elems = set()
            repeating_elems = []

            for x in temp_indices:
                if x in existing_elems:
                    repeating_elems.append(x)
                existing_elems.add(x)

            nonvanishing_elems = existing_elems - set(repeating_elems)
            
            return list(nonvanishing_elems)




def build_klocal_problem(subproblems):
    result = subproblems[0]

    for subprob in subproblems[1:]:
        result = result.combine(subprob)

    return result



==> anc/chook-0.2.0/chook/planters/regular_xorsat.py <==
import numpy as np


def find_num_solutions(A_pass, b_pass):
    """
        Using row reduction, determines the number of solutions that satisfy 
        the linear system of equations given by A_pass.X = b_pass mod 2.
        Returns zero if no solutions exist.
 
    """    
    A = np.copy(A_pass)
    b = np.copy(b_pass)

    M, N = A.shape

    h = 0
    k = 0

    while h<M and k<N:

        max_i = h

        for i in range(h, M):
            if A[i, k] == 1:
                max_i = i
                break
        
        if A[max_i, k] == 0:
            k += 1        
        else:
            if h != max_i:
                A[[h, max_i]] = A[[max_i, h]]
                b[[h, max_i]] = b[[max_i, h]]

            for u in range((h+1), M):
                flip_val = A[u, k]
                A[u] = ( A[u] + flip_val*A[h] ) % 2
                b[u] = ( b[u] + flip_val*b[h] ) % 2

            h += 1
            k += 1

    # Find rows with all zeros
    num_all_zeros_rows = 0

    solutions_exist = True

    for i in range(M):
        if not np.any(A[i]): # All-zero row encountered

            if b[i] != 0:
                solutions_exist = False
                break

            num_all_zeros_rows += 1

    if solutions_exist:
        rank = M - num_all_zeros_rows
        num_solutions = np.power(2, N-rank)     
    else:
        num_solutions = 0

    return num_solutions



def regular_xorsat(k, n):
    """
    Generates a k-regurlar k-XORSAT instance with n variables.

    """

    indices = np.zeros((n, k), dtype=int)

    while True:
        for i in range(k):
            indices[:, i] = np.random.permutation(n)

        if all(np.unique(row).size == k for row in indices):
            break

    b = np.random.choice(2, n)

    return indices, b



def plant_regular_xorsat(k, n):
    """
    Repetitively generates k-regular k-XORSAT problems until an instance
    with non-zero solutions is obtained.
    Returns the resultant XORSAT instance formulated as an
    Ising minimization problem.
    Also returns the ground state energy and ground state degenaracy.

    """
    
    while True:
        indices, b = regular_xorsat(k, n)

        A = np.zeros( (n, n), dtype=int )

        for i, row in enumerate(indices):
            A[i, row] = 1

        num_solutions = find_num_solutions(A, b)

        if num_solutions != 0:
            break

    gs_energy = -n

    bonds = []

    for i in range(n):
        bonds.append( tuple(indices[i]) + (-np.power(-1, b[i]), ) )

    return bonds, gs_energy, num_solutions



==> anc/chook-0.2.0/chook/planters/tile_planting.py <==
import scipy as sp

def generate_3D_problem(L, p2FP=0.05, p4FP=0.05):

    # Make a voxel problem on an LxLxL lattice with periodic BC.

    # 1. Define three types of voxel having "+" as a G.S. The three
    # types have 2, 4, or 6 frustrated facet plaquettes. There are 2
    # subtypes within the set of 2 and 4 FP voxels, and 1 within the
    # 6FP set.
    
    # 2. Define a probability distribution over the voxel classes,
    # p2FP, p4FP, and of course, p6FP = 1-p2FP-p4FP

    # L must be even to have periodic boundary under this partition
    # scheme
    
    # Current hardest regime seems to be to set p6FP = 1, i.e. 2,4=0.

    
    if L%2 !=0 or L < 4:
        raise Exception("L must be even and >= 4!")

    # For coding clarity
    M = L
    N = L
    num_nodes = L**3

    M_skip = 2
    N_skip = 2
    
    M_max = M
    N_max = N
    L_max = L
    
    J = sp.zeros((num_nodes, num_nodes))

    for l in range(L_max):
        M_offset = l%2
        N_offset = M_offset
        for n in range(N_offset, N_max, N_skip):
            for m in range(M_offset, M_max, M_skip):

                # Voxel vertices
                curr_node    = m + M*n + M*N*l
                nbr_node_M   = (m+1)%M + M*n + M*N*l
                nbr_node_N   = m + M*( (n+1)%N ) + M*N*l
                nbr_node_L   = m + M*n + M*N*((l+1)%L)
                nbr_node_MN  = (m+1)%M + M*( (n+1)%N ) + M*N*l
                nbr_node_ML  = (m+1)%M + M*n + M*N*((l+1)%L)
                nbr_node_NL  = m + M*((n+1)%N) + M*N*((l+1)%L)
                nbr_node_MNL = (m+1)%M + M*((n+1)%N) + M*N*((l+1)%L)

                voxel_vars = [curr_node, nbr_node_M, nbr_node_N, nbr_node_MN, nbr_node_L, nbr_node_ML, nbr_node_NL, nbr_node_MNL]

                # print voxel_vars
                J_vox = sample_voxel(p2FP, p4FP)
    
                # Put into problem
                J[ sp.ix_(voxel_vars, voxel_vars) ] = J_vox
    
    return J


def generate_2D_problem(L, p1, p2, p3):

    # p1,p2,p3: probabilities of generating a plaquette (on the
    # checkerboard sublattice) with 1,2,3 GSs, modulo Z2, and
    # including the FM. p4 = 1-(p1+p2+p3).
    
    if L%2 !=0 or L < 4:
        raise Exception("L must be even and >= 4!")

    # For coding clarity
    M = L
    N = L
    num_nodes = L**2

    M_skip = 2
    
    M_max = M
    N_max = N
    
    J = sp.zeros((num_nodes, num_nodes))
    h = sp.zeros((num_nodes,))

    for n in range(N_max):
        M_offset = n%2
        for m in range(M_offset, M_max, M_skip):

            # Get plaqutte vertices
            curr_node   = m + M*n
            nbr_node_M  = (m+1)%M + M*n
            nbr_node_N  = m + M*( (n+1)%N )
            nbr_node_MN = (m+1)%M + M*( (n+1)%N )

            plaquette_vars = [curr_node, nbr_node_M, nbr_node_N, nbr_node_MN]

            # print plaquetteVars
            J_plaq = sample_plaquette(p1, p2, p3)
            # FIX!! This does *not* break the degeneracy, but it makes
            # things more difficult for SA.
            #J_plaq = sp.rand()*J_plaq
             
            # Put into problem
            J[ sp.ix_(plaquette_vars, plaquette_vars)] = J_plaq
    
    return J


def sample_voxel(p2FP, p4FP):

    # This always allows for reflections via useInversion.

    # These settings replicate the data distribution sent to TAMU
    # group in Feb 2017. Note that with only C22 instances (pC21=0)
    # the GS degeneracy for class 2FP is *higher* (4GS) than class 4FP
    # for any pC41 setting (2GS for all.) That explains Wenlong's
    # results showing "26FP" being harder than "46FP."
    pC21 = 0.
    pC41 = 0.
    #pC41 = 1.
          
    R = sp.rand()

    if R < p2FP:
        # Make "root" voxel with 2 frustrated plaquettes
        J_vox_2FP = make_voxel_adj()
        if sp.rand() < pC21:
        #if sp.rand() < 0.5:
            # C2,1: A single FM bond. 12 distinct elements following
            # 48 transformations in Oh. One bond broken in GS; 1 GS
            # mod Z2.
            J_vox_2FP[0,1] = -1; J_vox_2FP[1,0] = -1;
        else:
            # C2,2: Opposite on same face FM bonds. 12 distinct
            # elements following 48 transformations in Oh. Two bonds
            # broken in GS; 4 GS mod Z2.
            J_vox_2FP[0,1] = -1; J_vox_2FP[1,0] = -1;
            J_vox_2FP[2,3] = -1; J_vox_2FP[3,2] = -1;
        J_vox = transform_voxel(J_vox_2FP)
    elif R < p2FP + p4FP:

        # 4 frustrated plaquettes
        J_vox_4FP = make_voxel_adj()
        if sp.rand() < pC41:
        #if sp.rand() < 0.5:
            # C4,1: Perpendicular/opposite FM bonds. 24 distinct
            # elements following 48 transformations in Oh. Two bonds
            # broken in GS; 2 GS mod Z2.
            J_vox_4FP[0,1] = -1; J_vox_4FP[1,0] = -1;
            J_vox_4FP[2,6] = -1; J_vox_4FP[6,2] = -1;
        else:
            # C4,2: Diagonally opposite FM bonds. 6 distinct elements
            # following 48 transformations in Oh. Two bonds broken in
            # GS; 2 GS mod Z2.
            J_vox_4FP[0,1] = -1; J_vox_4FP[1,0] = -1
            J_vox_4FP[6,7] = -1; J_vox_4FP[7,6] = -1
        
        J_vox = transform_voxel(J_vox_4FP)
    else:
        # 6 frustrated plaquettes
        J_vox_6FP = make_voxel_adj()
        # C6,1: The only element. 8 distinct elements following 48
        # transformations in Oh. Three bonds broken in GS; 8 GS mod
        # Z2.
        J_vox_6FP[0,1] = -1; J_vox_6FP[1,0] = -1
        J_vox_6FP[2,6] = -1; J_vox_6FP[6,2] = -1
        J_vox_6FP[5,7] = -1; J_vox_6FP[7,5] = -1
        
        J_vox = transform_voxel(J_vox_6FP)

    return J_vox


def transform_voxel(J_vox, use_rotation=True, use_inversion=True):

    # Apply a random element of the cube isometry group (Oh) to the J
    # specifying a unit cube (voxel.) This consists of selecting a
    # random rotation (from 24) followed by inversion (reflection
    # through the origin.) If both are active, this implements
    # reflections as well.
    
    # Assumes vertex indices translate to (m,n,l) with m fastest, i.e.
    # 0 -> [0,0,0], 1 -> [1,0,0], 2 -> [0,1,0], 3 -> [1,1,0], etc.

    # All 48 possible transformations appear uniformly, though
    # depending on J_vox there may be fewer distinct outcomes of
    # course.
    
    # This is to pad with zeros and ensure length 3
    format_str = "{0:0"+str(3)+"b}"

    U = sp.zeros((3,8),dtype=sp.int64)
    for i in range(8):
        u_str = format_str.format(i)
        U[:,i] = [int(u) for u in u_str]
    U = sp.flipud(U)

    # Translate to [-1,1] vertices
    V = 2*U-1

    if use_rotation:
        # Random rotation matrix
        R = get_random_rot()
    else:
        # No rotation
        R = sp.eye( len(V) )

    V_prime = R.dot(V)
    U_prime = (V_prime+1)/2

    # This is to apply the full octahedral transformation group
    # (i.e. including reflections!)  Inversion just "reflects through
    # the origin", but then translate back so corner (-1,-1,-1) is at
    # the origin.
    if use_inversion is True:
        if sp.rand() < 0.5:
            U_prime *= -1
            U_prime += sp.ones((3,1)).dot(sp.ones((1,8)))

    # Get the mapped variable indices, i.e. variable i maps to
    # corresponding
    I_prime = sp.array( [[1,2,4]]).dot(U_prime)

    I_prime = sp.int64( I_prime[0,:] )
    
    # Need to invert the map
    I_P_inv = sp.argsort(I_prime)
    J_vox_prime = J_vox[sp.ix_(I_P_inv,I_P_inv)]
        
    return J_vox_prime

        
def get_random_rot():

    # Create a random rotation matrix consisting of uniformly picking
    # one of 24 possible rotations of the cube in multiples of pi/2. 

    # Works as follows:

    # Imagine the facet orthogonal to the x axis, with x = 1.
    # 1. Select a random rotation of this facet (and the whole cube)
    # about the x axis

    # 2. Assign this facet randomly to one of the 6 of the cube. This
    # is done by properly deciding whether to do a y or a z rotation.
    # Rotation about the y axis maps the base facet into one of 4
    # facets (including the base/no rotation) while the z rotation by
    # pi/2, 3pi/2 maps it to the other two. Note that in this order,
    # we do *not* consider z rotations of 0 or pi as this will double
    # count. Also, to be uniform over rotations, choose a y rotation
    # w/Pr 4/6 and a z with 2/6.

    from scipy import cos, sin, pi
    
    kX = int( sp.rand()*4 )
    # This avoids double-counting of the 0 and pi cases.
    if sp.rand() < 4./6:
        kY = int( sp.rand()*4 )
        kZ = 0.
    else:
        kY = 0.
        kZ = 1+2*int( sp.rand()*2 )

    # # print kX,kY,kZ
    
    thetaX = kX*pi/2
    thetaY = kY*pi/2
    thetaZ = kZ*pi/2

    Rx = sp.array( [[1,0,0],[0,cos(thetaX),sin(thetaX)],[0,-sin(thetaX),cos(thetaX)]] )
    Ry = sp.array( [[cos(thetaY),0,-sin(thetaY)],[0,1,0],[sin(thetaY),0,cos(thetaY)]] )
    Rz = sp.array( [[cos(thetaZ),sin(thetaZ),0],[-sin(thetaZ),cos(thetaZ),0],[0,0,1]] )

    # Round is because they should all be integers anyway!
    return ( Rz.dot(Ry.dot(Rx)) ).round()

def make_voxel_adj():

    vox_adj_mat = sp.zeros((8,8),dtype=sp.int32)

    # Set manually
    
    vox_adj_mat[0,1] = 1
    vox_adj_mat[0,2] = 1
    vox_adj_mat[0,4] = 1
    vox_adj_mat[1,3] = 1
    vox_adj_mat[1,5] = 1
    vox_adj_mat[2,3] = 1
    vox_adj_mat[2,6] = 1
    vox_adj_mat[3,7] = 1
    vox_adj_mat[4,5] = 1
    vox_adj_mat[4,6] = 1
    vox_adj_mat[5,7] = 1
    vox_adj_mat[6,7] = 1

    vox_adj_mat = vox_adj_mat + vox_adj_mat.T
    return vox_adj_mat


def sample_plaquette(p1, p2, p3, normalize_GS=False):

    # Generates one of 4 types of plaquette depending on parameters
    # p1..3 (p4=1-p1-p2-p3)
    # Type i is a plaqutte containing i GSs (up to flip) including the
    # FM state. Achieved by generating i weak bonds in the cycle, one
    # of which is AFM.

    # Returned J magnitudes on cycle edges are in {1,2}. One of
    # the mag-1 edges is AFM; all other edges are FM.

    # Note that this (may) return an *integer-valued* matrix, but when put into full problem in generate_2D_problem, gets converted to real.

    R = sp.rand()
    if R < p1:
        num_GS = 1
    elif R < p1+p2:
        num_GS = 2
    elif R < p1+p2+p3:
        num_GS = 3
    else:
        num_GS = 4

    J_plaq = 2*make_plaquette_adj()
    edges = sp.where(sp.triu(J_plaq))
    num_edges = len(edges[0]) # i.e 4

    P = sp.random.permutation(num_edges)
    # Set the weak edges
    for e in P[0:num_GS]:
        (v1,v2) = edges[0][e],edges[1][e]
        J_plaq[v1,v2] *= 0.5
        J_plaq[v2,v1] *= 0.5
    # Arbitrarily select the first of the permutation to be AFM
    e_flip = P[0]
    (v1,v2) = edges[0][e_flip],edges[1][e_flip]
    J_plaq[v1,v2] *= -1
    J_plaq[v2,v1] *= -1

    # Scale such that each cycle has the same GS energy
    if normalize_GS:
        J_plaq = sp.float64(J_plaq)
        minus_EGS = sp.triu(J_plaq).sum()
        J_plaq /= minus_EGS

    return J_plaq


def make_plaquette_adj():

    plaquette_adj_mat = sp.zeros((4,4),dtype=sp.int32)

    plaquette_adj_mat[0,1] = 1
    plaquette_adj_mat[0,2] = 1
    plaquette_adj_mat[1,3] = 1
    plaquette_adj_mat[2,3] = 1

    plaquette_adj_mat = plaquette_adj_mat + plaquette_adj_mat.T
    return plaquette_adj_mat
    




==> anc/chook-0.2.0/chook/planters/wishart_planting.py <==
import scipy as sp
from scipy import linalg

def generate_problem(num_nodes, M=1, discretize_bonds=False, num_decimals_R=None):

    # Generate a K_num_nodes (complete graph) Ising weight matrix J with the
    # (+)^num_nodes state as a planted GS.

    # Diagonal of J is zero.

    # Hamiltonian is zero field, i.e:
    # E(s) = -0.5*s'*J*s

    # M specifies the number of columns in W (for M>=num_nodes, FM and
    # easy.)

    # num_decimals_R: number of decimal points to round the uncorrelated
    # Gaussian used to generate the w elements. This is to avoid
    # numerical issues where a spurious state takes over as the GS.

    # Alternatively, can even replace the Gaussian with a bounded
    # range uniform discrete distribution in [-range,+range]...

    # Plants the FM GS
    t = sp.ones( (num_nodes, 1) )
    
    # Sample correlated Gaussian with covariance matrix sigma
    # Note: rank(sigma) = num_nodes-1
    sigma = num_nodes/(num_nodes-1.)*sp.eye( num_nodes ) - 1./(num_nodes-1)*t.dot( t.T )
    sigma_sqrt = sp.sqrt((num_nodes-1.)/num_nodes)*sigma

    if discretize_bonds:
        R = sp.random.choice([-1,1], (num_nodes, M))
    else:
        R = sp.randn(num_nodes, M)

        if num_decimals_R is not None:
                R = R.round(decimals=num_decimals_R)


    W = sigma_sqrt.dot(R)
    J_tilde = -1./num_nodes*W.dot(W.T)
    J = J_tilde - sp.diag(sp.diag(J_tilde))

    if discretize_bonds:
        J *= num_nodes*num_nodes*(num_nodes-1)
        J = J.round().astype(int)

    return J


==> anc/chook-0.2.0/chook/run_chook.py <==
from  chook.wrappers import *
from chook.file_handler import *
from chook.input_handler import read_input
import sys

def run():
    params = read_input()

    dir_name = create_dir(params)
   

    gs_info = [] # Include file_name, GS energy, and GS degeneracy (if available)


    for iteration in range(params['num_instances']):

        file_name = dir_name + '_inst_' + str(iteration+1) + ('.txt' if params['file_format']=='txt' else '.json')

        if params['problem_type'] == 'TP':

            bonds, E0 =  tile_planting_wrapper(params['TP']['length'], params['TP']['dimension'], params['TP']['tile_params'], params['TP']['gauge_transform'], params['convert_to_hobo'])

            gs_info.append( (file_name, E0) )

        elif params['problem_type'] == 'WP':

            bonds, E0 = wishart_planting_wrapper(params['WP']['length'], params['WP']['M'], params['WP']['discretize_couplers'], params['WP']['gauge_transform'], params['convert_to_hobo'])

            gs_info.append( (file_name, E0) )

        elif params['problem_type'] == 'DCL':

            bonds = dcl_wrapper(params['DCL']['Lx'], params['DCL']['Ly'], params['DCL']['M'], params['DCL']['R'], params['DCL']['lambda'], params['convert_to_hobo'])

        elif params['problem_type'] == 'XORSAT':

            bonds, E0, num_solutions = xorsat_wrapper(params['XORSAT']['k'], params['XORSAT']['N'], params['convert_to_hobo'])

            gs_info.append( (file_name, E0, num_solutions) )

        elif params['problem_type'] == 'K_LOCAL':

            bonds, E0 = klocal_wrapper(params['K_LOCAL']['subproblem_types'], params['K_LOCAL']['subproblem_count'], params['K_LOCAL']['subproblem_params'], params['convert_to_hobo'])

            gs_info.append( (file_name, E0) )
        else:
            print('An unexpected error occurred.')
            sys.exit()
    

        write_instance(dir_name, file_name, bonds, params)


    if params['problem_type'] in ['TP', 'WP', 'XORSAT', 'K_LOCAL']:
        write_gs_info(dir_name, gs_info)

    print('\nSuccessfully generated', params['num_instances'], 'instances of problem type', params['problem_type'], "in directory '%s'." % dir_name, '\n');


if __name__ == '__main__':
    run()


==> anc/chook-0.2.0/chook/spin_utils.py <==
import numpy as np
import itertools
import random
from functools import reduce

def add_coupler(ising_coupler, hobo_set):
    """
    Converts a single Ising coupler into hobo format.
    Adds the resultant hobo couplers to hobo_set, and returns the energy
    difference dE.

    """
    ising_coupler = tuple(sorted(ising_coupler[:-1])) + (ising_coupler[-1], )
    
    k = len(ising_coupler)-1
    
    mult_fact = -2
    multiplier = -2
    
    for n in range(1, k+1):
        combs = itertools.combinations(ising_coupler[:-1], n)
        
        if n not in hobo_set.keys():
            hobo_set[n] = {'ind':[], 'w':[]}
        
        for indices in combs:
            if indices not in hobo_set[n]['ind']:
                hobo_set[n]['ind'].append(indices)
                hobo_set[n]['w'].append(multiplier*ising_coupler[-1])
            else:
                pos = hobo_set[n]['ind'].index(indices)
                hobo_set[n]['w'][pos] += multiplier*ising_coupler[-1]
                
        multiplier *= mult_fact
    
    dE = -ising_coupler[-1]
        
    return dE



def ising_to_hobo(ising_bonds):
    """
    Converts the Ising couplers in ising_bonds to hobo format.
    Returns the resultant hobo couplers and the energy difference dE.

    """
    
    hobo_bonds = []
    
    hobo_set = {}
    dE = 0
    
    for ising_coupler in ising_bonds:
        dE_local = add_coupler(ising_coupler, hobo_set)
        dE += dE_local
    
    for n in reversed(sorted(hobo_set.keys())):
        for ind, w in zip(hobo_set[n]['ind'], hobo_set[n]['w']):
            if abs(w) > 1.0e-10: # Check if the weights are non-zero
                hobo_bonds.append(ind + (w, ))

    return hobo_bonds, dE
        


def perform_gauge_transform(bonds, num_spins):
    """
    Performs a random gauge transformation on Ising systems.

    """
    elem_states = [-1, 1]
    
    C = [random.choice(elem_states) for i in range(num_spins)]

    gauged_bonds = []

    for coupler in bonds:
        gauged_bonds.append( coupler[:-1] + ( coupler[-1]*reduce(lambda i, j: C[i]*C[j], coupler[:-1]), ) )     

    return gauged_bonds



==> anc/chook-0.2.0/chook/wrappers.py <==
import numpy as np
import math
import sys

from chook.spin_utils import perform_gauge_transform, ising_to_hobo

import chook.planters.tile_planting as tp
import chook.planters.wishart_planting as wp
import chook.planters.fcl_generator as dcl 
import chook.planters.regular_xorsat as xor
import chook.planters.klocal_generator as klocal


def tile_planting_wrapper(length, dimension, tile_params, gauge_transform=True, convert_to_hobo=False):

    if dimension == 2:
        J = tp.generate_2D_problem(length, tile_params[0], tile_params[1], tile_params[2])
    else:
        J = tp.generate_3D_problem(length, tile_params[0], tile_params[1])

    i_indices, j_indices = np.nonzero(np.triu(J))

    J_ij = J[(i_indices, j_indices)]

    J_ij = np.negative(J_ij)

    E0 = np.sum(J_ij).astype(int)

    num_spins = length**dimension

    J_ij = J_ij.astype(int)

    bonds = list(zip(i_indices, j_indices, J_ij))

    if gauge_transform:
        bonds = perform_gauge_transform(bonds, num_spins)

    if convert_to_hobo:
        bonds, dE = ising_to_hobo(bonds)
        E0 += dE

    return bonds, E0



def wishart_planting_wrapper(length, M, discretize_couplers=False, gauge_transform=True, convert_to_hobo=False):

    J = wp.generate_problem(length, M, discretize_bonds=discretize_couplers)

    if discretize_couplers:
        i_indices, j_indices = np.nonzero(np.triu(J))
    else:
        i_indices, j_indices = np.triu_indices(length, k=1) 

    J_ij = J[(i_indices, j_indices)]

    J_ij = np.negative(J_ij)

    E0 = np.sum(J_ij)

    bonds = list(zip(i_indices, j_indices, J_ij))

    if gauge_transform:
        bonds = perform_gauge_transform(bonds, length)

    if convert_to_hobo:
        bonds, dE = ising_to_hobo(bonds)
        E0 += dE

    return bonds, E0



def dcl_wrapper(Lx, Ly, M, R, scaling, convert_to_hobo=False):
    q = dcl.lattice(Lx, Ly)

    maximum_attempts = 100000

    try:
        ising = dcl.gen_fcl_ising(q, num_loops=M, min_rho=-R, max_rho=R, max_attempts=maximum_attempts)
    except:
        print('\nCould not generate instance: Number of attempts has reached max_attempsts={}.'.format(maximum_attempts))
        print('Try decreasing alpha or increasing R.\n\n')
        sys.exit()

    bonds = dcl.get_dcl_chimera(ising, lambda_par=scaling)

    if convert_to_hobo:
        bonds, __ = ising_to_hobo(bonds)
    
    return bonds    



def xorsat_wrapper(k, N, convert_to_hobo=False):
    bonds, E0, num_solutions = xor.plant_regular_xorsat(k, N)

    if convert_to_hobo:
        bonds, dE = ising_to_hobo(bonds)
        E0 += dE

    return bonds, E0, num_solutions    



def klocal_wrapper(subproblem_types, subproblem_count, subproblem_params, convert_to_hobo=False):

    subproblems = []

    for subprob_type, subprob_count, subprob_params in zip(subproblem_types, subproblem_count, subproblem_params):

        if subprob_type=='RF':
            bonds, E0 = klocal.one_local_problem(subprob_params['N'], convert_to_hobo)        

            N = subprob_params['N'] 

        elif subprob_type=='TP':
            bonds, E0 = tile_planting_wrapper(subprob_params['length'], subprob_params['dimension'], subprob_params['tile_params'], subprob_params['gauge_transform'], convert_to_hobo)       
            N = subprob_params['length']**subprob_params['dimension']

        elif subprob_type=='WP':
            bonds, E0 = wishart_planting_wrapper(subprob_params['length'], subprob_params['M'], subprob_params['discretize_couplers'], subprob_params['gauge_transform'], convert_to_hobo)
            N = subprob_params['length']

        for n in range(subprob_count):
            subproblems.append( klocal.Problem(bonds, N, E0, convert_to_hobo) )
    
    result = klocal.build_klocal_problem(subproblems)
    
    return result.bonds, result.gs_energy    



==> anc/chook-0.2.0/params.in <==
##################################################################################################################
# Specify parameters for the selected problem type in the relevant section.
#
#                            Problem type             Section header
#                          --------------------       ---------------
#                           Tile planting                 [TP]
#                           Wishart planting              [WP]
#                           Deceptive cluster loops       [DCL]
#                           Equation planting             [XORSAT]
#                           k-local planting              [K_LOCAL]
#
##################################################################################################################




# ------------------------------------------ Tile Planting -------------------------------------------------------- #
[TP]

# Specify the spatial dimension and the linear lattice size L (the number of variables N = L^dimension).
# The dimension should be set to 2 for square-lattice topology, and 3 for cubic-lattice topology.
# L must be an even integer greater than two.

dimension = 3

L = 12 

# Specify the probability parameters:

# Parameters for square-lattice problems  (0 <= p1, p2, p3 <= 1  &  p1 + p2 + p3 <= 1.0)
p1 = 0.2
p2 = 0.5
p3 = 0.1

# Parameters for cubic-lattice problems  (0 <= pF22, pF42 <= 1  &  pF22 + pF42 <= 1.0)
pF22 = 0.1
pF42 = 0.5

# Specify whether the planted ferromagnetic ground state should be concealed via a gauge transformation (yes/no).
gauge_transform = yes
# ---------------------------------------------------------------------------------------------------------------- #




# ---------------------------------------- Wishart Planting ------------------------------------------------------ #
[WP] 

# Specify the number of variables.
N = 16 

# Specify the hardness-tuning parameter alpha (alpha > 0.0).
# Note that the actual value of alpha used in the problem construction will be adjusted such that M = alpha*N 
# is a positive integer.
alpha = 0.75

# Specify whether the coupler values should be discretized (yes/no).
# By default, the problem construction procedure uses Gaussian variates, which renders the resultant couplers to be 
# real valued. If discretize_couplers is set to 'yes', the construction procedure uses uniform random variables in 
# {-1, 1}, and the coupler values will be discrete and will assume values in the set
# { -4*(alpha*N)*(N-1)^2, ..., -4, 0, 4, ..., 4*(alpha*N)*(N-1)^2 }.
discretize_couplers = no

# Specify whether the planted ferromagnetic ground state should be concealed via a gauge transformation (yes/no).
gauge_transform = yes
# ---------------------------------------------------------------------------------------------------------------- #




# ---------------------------------- Deceptive Cluster Loops (DCL) ----------------------------------------------- #
[DCL] 

# Specify the linear dimensions of the Chimera graph (1 <= Lx, Ly <= 16).
Lx = 16
Ly = 16

# Specify the loops-to-nodes ratio alpha (alpha > 0.0).
# Note that the actual value of alpha used in the problem construction will be adjusted such that M = alpha*N 
# is a positive integer.
alpha = 0.24

# Specify the 'ruggedness' R which limits the range of coupler strength. 
# Must be an integer greater than zero. 
R = 1

# Scecify the scaling factor lambda by which the inter-cell couplers are multiplied (lambda >= 1.0).
lambda = 5
# ---------------------------------------------------------------------------------------------------------------- #




# ------------------------------ Equation Planting (k-regular k-XORSAT)------------------------------------------- #
[XORSAT]

# Specify the locality k of the terms in the resultant Ising Hamiltonian.
# This is equivalent to the number of variables per equation in the k-regular k-XORSAT representation.
k = 3

# Specify the total number of variables N (N>=k).
# This is equal to the number of equations in the k-regular k-XORSAT representation.
N = 96
# ---------------------------------------------------------------------------------------------------------------- #




# ------------------------------------------ k-Local Planting----------------------------------------------------- #
[K_LOCAL]

# Specify the locality k_max of the highest-order term in the composite Hamiltonian (k_max>2).
k_max = 5

# Provide a list of identifiers for the constituent subproblems.
# These subproblem ids will be used as section headers to locate the sections containing the relevant subpropoblem 
# construction parameters.
# Each subproblem id should begin with a letter, and may contain a combination of letters and numbers.
# A subproblem id can be repeated multiple times in subproblem_id_list, if one chooses to use the same subproblem 
# specification multiple times in the construction of the k-local problem.
subproblem_id_list = P2, P3, P4

# For each unique subproblem id listed in subproblem_id_list, specify the appropriate subproblem construction 
# parameters below the section header [<subproblem id>]. 
# In addition to the problem-specific parameters, each section should define the variable "subproblem_type" to 
# identify the type of the subproblem being specified.
# Supported subproblem types are,
#    RF: Bimodal random field model (1-local)
#    TP: Tile planting (2-local)
#    WP: Wishart planting (2-local)
# Note that for even values of k_max, one should use k_max/2  2-local subproblems.
# For odd valuses of k_max, one should use (k_max-1)/2  2-local subproblems, and a single 1-local subproblem.   

########## Subproblem 1 ##########
[P1]

subproblem_type = TP

dimension = 2

L = 4  

p1 = 0.2
p2 = 0.4
p3 = 0.2

gauge_transform = yes
##################################


########## Subproblem 2 ##########
[P2]

subproblem_type = TP

dimension = 3

L = 4  

pF22 = 0.1
pF42 = 0.5

gauge_transform = yes
##################################


########## Subproblem 3 ##########
[P3]

subproblem_type = WP

N = 8

alpha = 0.75

discretize_couplers = yes

gauge_transform = yes
##################################


########## Subproblem 4 ##########
[P4]

subproblem_type = RF

# Number of spins
N = 10
##################################


# ---------------------------------------------------------------------------------------------------------------- #


==> anc/chook-0.2.0/setup.cfg <==
[egg_info]
tag_build = 
tag_date = 0



==> anc/chook-0.2.0/setup.py <==
from setuptools import setup, find_packages

def readme():
    with open('README.md') as f:
        return f.read()

setup(
    name='chook', 
    version='0.2.0', 
    description='A comprehensive suite for generating binary optimization problems with planted solutions',
    long_description=readme(),
    long_description_content_type='text/markdown',
    packages=find_packages(),
    author='Dilina Perera, Inimfon Akpabio',
    author_email='dilinanp@gmail.com',
    python_requires='>=3.4',
    install_requires=['scipy', 'more-itertools'],
    data_files=[('', ['params.in'])],
    entry_points={
        'console_scripts':[
            'chook=chook.__main__:main',
        ] 
    }
    ) 

